The Results of MINOS and the Future with MINOS+

The MINOS experiment took data from 2005 up until 2012. This was superseded by MINOS+, the continuation of the two-detector, on-axis, long-baseline experiment based at Fermilab, and at the Soudan Underground Laboratory in northern Minnesota. By searching for the deficit of muon neutrinos at the Far Detector, MINOS/MINOS+ is sensitive to the atmospheric neutrino oscillation parameters $\Delta m^{2}_{32}$ and $\theta_{23}$. By using the full MINOS data set looking at both \numu disappearance and \nue appearance in both neutrino and anti-neutrino configurations at the NuMI beam along with atmospheric neutrino data recorded at the FD, MINOS has made the most precise measurement of $\Delta m^{2}_{32}$. Using a full three-flavour framework and searching for \nue appearance MINOS/MINOS+ gains sensitivity to $\theta_{13}$, the mass hierarchy and the octant of $\theta_{23}$. Exotic phenomenon is also explored with the MINOS detectors looking for non-standard interactions and sterile neutrinos. The current MINOS+ era goals are to build on the previous MINOS results improving the precision on the three-flavour oscillation parameter measurements and strengthening the constraints placed on the sterile neutrino parameter space.

==> Figures/BeamComposition.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Wed Dec  5 14:12:51 2007) by ROOT version5.17/05
   TCanvas *c1 = new TCanvas("c1", "c1",14,33,700,500);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   c1->Range(-23.33333,-1.396942,131.3333,5.88856);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogy();
   c1->SetTickx();
   c1->SetTicky();
   c1->SetLeftMargin(0.1508621);
   c1->SetTopMargin(0.125);
   c1->SetBottomMargin(0.1504237);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1 *hNuMu = new TH1F("hNuMu","mc[thevt.neumc].p4neu[3] {mc[thevt.neumc].inu==14&&mc[thevt.neumc].iaction==1}",100,0,116);
   hNuMu->SetBinContent(1,1346);
   hNuMu->SetBinContent(2,17416);
   hNuMu->SetBinContent(3,50156);
   hNuMu->SetBinContent(4,38110);
   hNuMu->SetBinContent(5,15200);
   hNuMu->SetBinContent(6,9925);
   hNuMu->SetBinContent(7,8430);
   hNuMu->SetBinContent(8,7434);
   hNuMu->SetBinContent(9,6756);
   hNuMu->SetBinContent(10,6325);
   hNuMu->SetBinContent(11,5671);
   hNuMu->SetBinContent(12,5239);
   hNuMu->SetBinContent(13,4867);
   hNuMu->SetBinContent(14,4472);
   hNuMu->SetBinContent(15,4158);
   hNuMu->SetBinContent(16,3856);
   hNuMu->SetBinContent(17,3708);
   hNuMu->SetBinContent(18,3042);
   hNuMu->SetBinContent(19,2842);
   hNuMu->SetBinContent(20,3163);
   hNuMu->SetBinContent(21,2846);
   hNuMu->SetBinContent(22,2584);
   hNuMu->SetBinContent(23,2583);
   hNuMu->SetBinContent(24,2381);
   hNuMu->SetBinContent(25,2279);
   hNuMu->SetBinContent(26,2140);
   hNuMu->SetBinContent(27,2007);
   hNuMu->SetBinContent(28,1903);
   hNuMu->SetBinContent(29,1838);
   hNuMu->SetBinContent(30,1571);
   hNuMu->SetBinContent(31,1699);
   hNuMu->SetBinContent(32,1580);
   hNuMu->SetBinContent(33,1593);
   hNuMu->SetBinContent(34,1555);
   hNuMu->SetBinContent(35,1325);
   hNuMu->SetBinContent(36,1423);
   hNuMu->SetBinContent(37,1191);
   hNuMu->SetBinContent(38,1205);
   hNuMu->SetBinContent(39,1182);
   hNuMu->SetBinContent(40,1188);
   hNuMu->SetBinContent(41,1283);
   hNuMu->SetBinContent(42,1158);
   hNuMu->SetBinContent(43,1019);
   hNuMu->SetBinContent(44,868);
   hNuMu->SetBinContent(45,1036);
   hNuMu->SetBinContent(46,1015);
   hNuMu->SetBinContent(47,898);
   hNuMu->SetBinContent(48,755);
   hNuMu->SetBinContent(49,921);
   hNuMu->SetBinContent(50,993);
   hNuMu->SetBinContent(51,764);
   hNuMu->SetBinContent(52,693);
   hNuMu->SetBinContent(53,544);
   hNuMu->SetBinContent(54,530);
   hNuMu->SetBinContent(55,648);
   hNuMu->SetBinContent(56,514);
   hNuMu->SetBinContent(57,422);
   hNuMu->SetBinContent(58,484);
   hNuMu->SetBinContent(59,311);
   hNuMu->SetBinContent(60,371);
   hNuMu->SetBinContent(61,369);
   hNuMu->SetBinContent(62,303);
   hNuMu->SetBinContent(63,265);
   hNuMu->SetBinContent(64,248);
   hNuMu->SetBinContent(65,229);
   hNuMu->SetBinContent(66,178);
   hNuMu->SetBinContent(67,162);
   hNuMu->SetBinContent(68,153);
   hNuMu->SetBinContent(69,129);
   hNuMu->SetBinContent(70,158);
   hNuMu->SetBinContent(71,148);
   hNuMu->SetBinContent(72,102);
   hNuMu->SetBinContent(73,45);
   hNuMu->SetBinContent(74,99);
   hNuMu->SetBinContent(75,41);
   hNuMu->SetBinContent(76,40);
   hNuMu->SetBinContent(77,59);
   hNuMu->SetBinContent(78,44);
   hNuMu->SetBinContent(79,25);
   hNuMu->SetBinContent(80,9);
   hNuMu->SetBinContent(81,15);
   hNuMu->SetBinContent(82,14);
   hNuMu->SetBinContent(83,2);
   hNuMu->SetBinContent(84,17);
   hNuMu->SetBinContent(85,12);
   hNuMu->SetBinContent(86,8);
   hNuMu->SetBinContent(87,17);
   hNuMu->SetBinContent(88,1);
   hNuMu->SetBinContent(89,1);
   hNuMu->SetBinContent(90,18);
   hNuMu->SetBinContent(91,1);
   hNuMu->SetEntries(256328);
   hNuMu->SetDirectory(0);
hNuMu->SetTitle("");
   hNuMu->SetLineWidth(2);
   hNuMu->SetMarkerStyle(0);
   hNuMu->GetXaxis()->SetTitle("Neutrino energy/GeV");
   hNuMu->GetXaxis()->SetNdivisions(506);
   hNuMu->GetXaxis()->SetLabelFont(42);
//hNuMu->GetXaxis()->SetRangeUser(0,60);
   hNuMu->GetXaxis()->SetLabelSize(0.05);
   hNuMu->GetXaxis()->SetTitleSize(0.08);
   hNuMu->GetXaxis()->SetTitleOffset(0.8);
   hNuMu->GetXaxis()->SetTitleFont(42);
   hNuMu->GetYaxis()->SetNdivisions(506);
   hNuMu->GetYaxis()->SetLabelFont(42);
   hNuMu->GetYaxis()->SetLabelSize(0.05);
//hNuMu->GetYaxis()->SetRangeUser(0.5,8e4);
hNuMu->GetYaxis()->SetTitle("N^{o} CC events/arb. units");
   hNuMu->GetYaxis()->SetTitleSize(0.08);
   hNuMu->GetYaxis()->SetTitleOffset(0.8);
   hNuMu->GetYaxis()->SetTitleFont(42);
   hNuMu->GetZaxis()->SetLabelFont(42);
   hNuMu->GetZaxis()->SetLabelSize(0.05);
   hNuMu->GetZaxis()->SetTitleSize(0.08);
   hNuMu->GetZaxis()->SetTitleOffset(0.9);
   hNuMu->GetZaxis()->SetTitleFont(42);
   hNuMu->Draw("");
   
   TPaveText *pt = new TPaveText(0.01,0.9390678,0.71,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   TText *text = pt->AddText("mc[thevt.neumc].p4neu[3] {mc[thevt.neumc].inu==14&&mc[thevt.neumc].iaction==1}");
   pt->Draw();
   
   TH1 *hNuMuBar = new TH1F("hNuMuBar","mc[thevt.neumc].p4neu[3] {mc[thevt.neumc].inu==-14&&mc[thevt.neumc].iaction==1}",100,0,116);
   hNuMuBar->SetBinContent(1,56);
   hNuMuBar->SetBinContent(2,305);
   hNuMuBar->SetBinContent(3,716);
   hNuMuBar->SetBinContent(4,1033);
   hNuMuBar->SetBinContent(5,1115);
   hNuMuBar->SetBinContent(6,1290);
   hNuMuBar->SetBinContent(7,1366);
   hNuMuBar->SetBinContent(8,1205);
   hNuMuBar->SetBinContent(9,1268);
   hNuMuBar->SetBinContent(10,1043);
   hNuMuBar->SetBinContent(11,1032);
   hNuMuBar->SetBinContent(12,1026);
   hNuMuBar->SetBinContent(13,938);
   hNuMuBar->SetBinContent(14,872);
   hNuMuBar->SetBinContent(15,747);
   hNuMuBar->SetBinContent(16,684);
   hNuMuBar->SetBinContent(17,629);
   hNuMuBar->SetBinContent(18,578);
   hNuMuBar->SetBinContent(19,545);
   hNuMuBar->SetBinContent(20,447);
   hNuMuBar->SetBinContent(21,465);
   hNuMuBar->SetBinContent(22,371);
   hNuMuBar->SetBinContent(23,309);
   hNuMuBar->SetBinContent(24,300);
   hNuMuBar->SetBinContent(25,254);
   hNuMuBar->SetBinContent(26,281);
   hNuMuBar->SetBinContent(27,279);
   hNuMuBar->SetBinContent(28,153);
   hNuMuBar->SetBinContent(29,205);
   hNuMuBar->SetBinContent(30,184);
   hNuMuBar->SetBinContent(31,168);
   hNuMuBar->SetBinContent(32,186);
   hNuMuBar->SetBinContent(33,188);
   hNuMuBar->SetBinContent(34,77);
   hNuMuBar->SetBinContent(35,94);
   hNuMuBar->SetBinContent(36,110);
   hNuMuBar->SetBinContent(37,90);
   hNuMuBar->SetBinContent(38,74);
   hNuMuBar->SetBinContent(39,63);
   hNuMuBar->SetBinContent(40,86);
   hNuMuBar->SetBinContent(41,19);
   hNuMuBar->SetBinContent(42,42);
   hNuMuBar->SetBinContent(43,54);
   hNuMuBar->SetBinContent(44,27);
   hNuMuBar->SetBinContent(45,41);
   hNuMuBar->SetBinContent(46,69);
   hNuMuBar->SetBinContent(47,32);
   hNuMuBar->SetBinContent(48,42);
   hNuMuBar->SetBinContent(49,34);
   hNuMuBar->SetBinContent(50,11);
   hNuMuBar->SetBinContent(51,32);
   hNuMuBar->SetBinContent(52,24);
   hNuMuBar->SetBinContent(53,8);
   hNuMuBar->SetBinContent(54,3);
   hNuMuBar->SetBinContent(55,33);
   hNuMuBar->SetBinContent(56,14);
   hNuMuBar->SetBinContent(57,21);
   hNuMuBar->SetBinContent(58,5);
   hNuMuBar->SetBinContent(59,6);
   hNuMuBar->SetBinContent(60,24);
   hNuMuBar->SetBinContent(61,1);
   hNuMuBar->SetBinContent(64,2);
   hNuMuBar->SetBinContent(66,1);
   hNuMuBar->SetBinContent(69,1);
   hNuMuBar->SetBinContent(70,1);
   hNuMuBar->SetBinContent(73,3);
   hNuMuBar->SetEntries(21382);
   hNuMuBar->SetDirectory(0);
   hNuMuBar->SetLineColor(2);
   hNuMuBar->SetLineWidth(2);
   hNuMuBar->SetMarkerStyle(0);
   hNuMuBar->GetXaxis()->SetTitle("mc[thevt.neumc].p4neu[3]");
   hNuMuBar->GetXaxis()->SetNdivisions(506);
   hNuMuBar->GetXaxis()->SetLabelFont(42);
   hNuMuBar->GetXaxis()->SetLabelSize(0.05);
   hNuMuBar->GetXaxis()->SetTitleSize(0.08);
   hNuMuBar->GetXaxis()->SetTitleOffset(0.9);
   hNuMuBar->GetXaxis()->SetTitleFont(42);
   hNuMuBar->GetYaxis()->SetNdivisions(506);
   hNuMuBar->GetYaxis()->SetLabelFont(42);
   hNuMuBar->GetYaxis()->SetLabelSize(0.05);
   hNuMuBar->GetYaxis()->SetTitleSize(0.08);
   hNuMuBar->GetYaxis()->SetTitleOffset(0.9);
   hNuMuBar->GetYaxis()->SetTitleFont(42);
   hNuMuBar->GetZaxis()->SetLabelFont(42);
   hNuMuBar->GetZaxis()->SetLabelSize(0.05);
   hNuMuBar->GetZaxis()->SetTitleSize(0.08);
   hNuMuBar->GetZaxis()->SetTitleOffset(0.9);
   hNuMuBar->GetZaxis()->SetTitleFont(42);
   hNuMuBar->Draw("same");
   
   TH1 *hNuE = new TH1F("hNuE","mc[thevt.neumc].p4neu[3] {mc[thevt.neumc].inu==12&&mc[thevt.neumc].iaction==1}",100,0,116);
   hNuE->SetBinContent(1,28);
   hNuE->SetBinContent(2,131);
   hNuE->SetBinContent(3,231);
   hNuE->SetBinContent(4,284);
   hNuE->SetBinContent(5,211);
   hNuE->SetBinContent(6,162);
   hNuE->SetBinContent(7,89);
   hNuE->SetBinContent(8,83);
   hNuE->SetBinContent(9,108);
   hNuE->SetBinContent(10,91);
   hNuE->SetBinContent(11,65);
   hNuE->SetBinContent(12,97);
   hNuE->SetBinContent(13,63);
   hNuE->SetBinContent(14,78);
   hNuE->SetBinContent(15,47);
   hNuE->SetBinContent(16,70);
   hNuE->SetBinContent(17,54);
   hNuE->SetBinContent(18,81);
   hNuE->SetBinContent(19,71);
   hNuE->SetBinContent(20,52);
   hNuE->SetBinContent(21,77);
   hNuE->SetBinContent(22,45);
   hNuE->SetBinContent(23,48);
   hNuE->SetBinContent(24,55);
   hNuE->SetBinContent(25,37);
   hNuE->SetBinContent(26,39);
   hNuE->SetBinContent(27,49);
   hNuE->SetBinContent(28,23);
   hNuE->SetBinContent(29,28);
   hNuE->SetBinContent(30,31);
   hNuE->SetBinContent(31,12);
   hNuE->SetBinContent(32,28);
   hNuE->SetBinContent(33,30);
   hNuE->SetBinContent(34,19);
   hNuE->SetBinContent(35,14);
   hNuE->SetBinContent(36,5);
   hNuE->SetBinContent(37,15);
   hNuE->SetBinContent(38,21);
   hNuE->SetBinContent(39,21);
   hNuE->SetBinContent(40,6);
   hNuE->SetBinContent(41,7);
   hNuE->SetBinContent(42,14);
   hNuE->SetBinContent(43,6);
   hNuE->SetBinContent(44,9);
   hNuE->SetBinContent(45,16);
   hNuE->SetBinContent(46,6);
   hNuE->SetBinContent(47,1);
   hNuE->SetBinContent(48,4);
   hNuE->SetBinContent(49,3);
   hNuE->SetBinContent(50,3);
   hNuE->SetBinContent(51,2);
   hNuE->SetBinContent(52,2);
   hNuE->SetBinContent(53,2);
   hNuE->SetBinContent(54,1);
   hNuE->SetBinContent(55,12);
   hNuE->SetBinContent(56,2);
   hNuE->SetBinContent(57,1);
   hNuE->SetBinContent(58,1);
   hNuE->SetBinContent(60,2);
   hNuE->SetEntries(2793);
   hNuE->SetDirectory(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#009900");
   hNuE->SetLineColor(ci);
   hNuE->SetLineWidth(2);
   hNuE->SetMarkerStyle(0);
   hNuE->GetXaxis()->SetTitle("mc[thevt.neumc].p4neu[3]");
   hNuE->GetXaxis()->SetNdivisions(506);
   hNuE->GetXaxis()->SetLabelFont(42);
   hNuE->GetXaxis()->SetLabelSize(0.05);
   hNuE->GetXaxis()->SetTitleSize(0.08);
   hNuE->GetXaxis()->SetTitleOffset(0.9);
   hNuE->GetXaxis()->SetTitleFont(42);
   hNuE->GetYaxis()->SetNdivisions(506);
   hNuE->GetYaxis()->SetLabelFont(42);
   hNuE->GetYaxis()->SetLabelSize(0.05);
   hNuE->GetYaxis()->SetTitleSize(0.08);
   hNuE->GetYaxis()->SetTitleOffset(0.9);
   hNuE->GetYaxis()->SetTitleFont(42);
   hNuE->GetZaxis()->SetLabelFont(42);
   hNuE->GetZaxis()->SetLabelSize(0.05);
   hNuE->GetZaxis()->SetTitleSize(0.08);
   hNuE->GetZaxis()->SetTitleOffset(0.9);
   hNuE->GetZaxis()->SetTitleFont(42);
   hNuE->Draw("same");
   
   TH1 *hNuEBar = new TH1F("hNuEBar","mc[thevt.neumc].p4neu[3] {mc[thevt.neumc].inu==-12&&mc[thevt.neumc].iaction==1}",100,0,116);
   hNuEBar->SetBinContent(2,3);
   hNuEBar->SetBinContent(3,8);
   hNuEBar->SetBinContent(4,3);
   hNuEBar->SetBinContent(5,7);
   hNuEBar->SetBinContent(6,12);
   hNuEBar->SetBinContent(7,29);
   hNuEBar->SetBinContent(8,15);
   hNuEBar->SetBinContent(9,10);
   hNuEBar->SetBinContent(10,17);
   hNuEBar->SetBinContent(11,12);
   hNuEBar->SetBinContent(12,14);
   hNuEBar->SetBinContent(13,10);
   hNuEBar->SetBinContent(14,13);
   hNuEBar->SetBinContent(15,14);
   hNuEBar->SetBinContent(16,29);
   hNuEBar->SetBinContent(17,12);
   hNuEBar->SetBinContent(18,4);
   hNuEBar->SetBinContent(19,10);
   hNuEBar->SetBinContent(20,4);
   hNuEBar->SetBinContent(21,27);
   hNuEBar->SetBinContent(22,6);
   hNuEBar->SetBinContent(23,10);
   hNuEBar->SetBinContent(24,9);
   hNuEBar->SetBinContent(25,14);
   hNuEBar->SetBinContent(26,5);
   hNuEBar->SetBinContent(28,6);
   hNuEBar->SetBinContent(29,6);
   hNuEBar->SetBinContent(30,3);
   hNuEBar->SetBinContent(31,4);
   hNuEBar->SetBinContent(32,1);
   hNuEBar->SetBinContent(33,1);
   hNuEBar->SetBinContent(34,3);
   hNuEBar->SetBinContent(35,6);
   hNuEBar->SetBinContent(36,2);
   hNuEBar->SetBinContent(37,3);
   hNuEBar->SetBinContent(38,13);
   hNuEBar->SetBinContent(39,2);
   hNuEBar->SetBinContent(41,1);
   hNuEBar->SetBinContent(43,1);
   hNuEBar->SetBinContent(44,1);
   hNuEBar->SetBinContent(48,1);
   hNuEBar->SetBinContent(49,2);
   hNuEBar->SetBinContent(50,1);
   hNuEBar->SetEntries(354);
   hNuEBar->SetDirectory(0);

   ci = TColor::GetColor("#cc6600");
   hNuEBar->SetLineColor(ci);
   hNuEBar->SetLineWidth(2);
   hNuEBar->SetMarkerStyle(0);
   hNuEBar->GetXaxis()->SetTitle("mc[thevt.neumc].p4neu[3]");
   hNuEBar->GetXaxis()->SetNdivisions(506);
   hNuEBar->GetXaxis()->SetLabelFont(42);
   hNuEBar->GetXaxis()->SetLabelSize(0.05);
   hNuEBar->GetXaxis()->SetTitleSize(0.08);
   hNuEBar->GetXaxis()->SetTitleOffset(0.9);
   hNuEBar->GetXaxis()->SetTitleFont(42);
   hNuEBar->GetYaxis()->SetNdivisions(506);
   hNuEBar->GetYaxis()->SetLabelFont(42);
   hNuEBar->GetYaxis()->SetLabelSize(0.05);
   hNuEBar->GetYaxis()->SetTitleSize(0.08);
   hNuEBar->GetYaxis()->SetTitleOffset(0.9);
   hNuEBar->GetYaxis()->SetTitleFont(42);
   hNuEBar->GetZaxis()->SetLabelFont(42);
   hNuEBar->GetZaxis()->SetLabelSize(0.05);
   hNuEBar->GetZaxis()->SetTitleSize(0.08);
   hNuEBar->GetZaxis()->SetTitleOffset(0.9);
   hNuEBar->GetZaxis()->SetTitleFont(42);
   hNuEBar->Draw("same");

TLegend leg1(0.5,0.6,0.7,0.85);
leg1.SetLineWidth(0);
leg1.SetBorderSize(0);
leg1.SetFillStyle(0);
leg1.AddEntry("hNuMu","#nu_{#mu}","l");
leg1.AddEntry("hNuMuBar","#bar{#nu}_{#mu}","l");
leg1.Draw();
TLegend leg2(0.7,0.6,0.9,0.85);
leg2.SetLineWidth(0);
leg2.SetBorderSize(0);
leg2.SetFillStyle(0);
leg2.AddEntry("hNuE","#nu_{e}","l");
leg2.AddEntry("hNuEBar","#bar{#nu}_{e}","l");
leg2.Draw();

   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> MINOSreview 2/Figures/BeamComposition.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Wed Dec  5 14:12:51 2007) by ROOT version5.17/05
   TCanvas *c1 = new TCanvas("c1", "c1",14,33,700,500);
   gStyle->SetOptFit(1);
   gStyle->SetOptStat(0);
   c1->Range(-23.33333,-1.396942,131.3333,5.88856);
   c1->SetFillColor(10);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogy();
   c1->SetTickx();
   c1->SetTicky();
   c1->SetLeftMargin(0.1508621);
   c1->SetTopMargin(0.125);
   c1->SetBottomMargin(0.1504237);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1 *hNuMu = new TH1F("hNuMu","mc[thevt.neumc].p4neu[3] {mc[thevt.neumc].inu==14&&mc[thevt.neumc].iaction==1}",100,0,116);
   hNuMu->SetBinContent(1,1346);
   hNuMu->SetBinContent(2,17416);
   hNuMu->SetBinContent(3,50156);
   hNuMu->SetBinContent(4,38110);
   hNuMu->SetBinContent(5,15200);
   hNuMu->SetBinContent(6,9925);
   hNuMu->SetBinContent(7,8430);
   hNuMu->SetBinContent(8,7434);
   hNuMu->SetBinContent(9,6756);
   hNuMu->SetBinContent(10,6325);
   hNuMu->SetBinContent(11,5671);
   hNuMu->SetBinContent(12,5239);
   hNuMu->SetBinContent(13,4867);
   hNuMu->SetBinContent(14,4472);
   hNuMu->SetBinContent(15,4158);
   hNuMu->SetBinContent(16,3856);
   hNuMu->SetBinContent(17,3708);
   hNuMu->SetBinContent(18,3042);
   hNuMu->SetBinContent(19,2842);
   hNuMu->SetBinContent(20,3163);
   hNuMu->SetBinContent(21,2846);
   hNuMu->SetBinContent(22,2584);
   hNuMu->SetBinContent(23,2583);
   hNuMu->SetBinContent(24,2381);
   hNuMu->SetBinContent(25,2279);
   hNuMu->SetBinContent(26,2140);
   hNuMu->SetBinContent(27,2007);
   hNuMu->SetBinContent(28,1903);
   hNuMu->SetBinContent(29,1838);
   hNuMu->SetBinContent(30,1571);
   hNuMu->SetBinContent(31,1699);
   hNuMu->SetBinContent(32,1580);
   hNuMu->SetBinContent(33,1593);
   hNuMu->SetBinContent(34,1555);
   hNuMu->SetBinContent(35,1325);
   hNuMu->SetBinContent(36,1423);
   hNuMu->SetBinContent(37,1191);
   hNuMu->SetBinContent(38,1205);
   hNuMu->SetBinContent(39,1182);
   hNuMu->SetBinContent(40,1188);
   hNuMu->SetBinContent(41,1283);
   hNuMu->SetBinContent(42,1158);
   hNuMu->SetBinContent(43,1019);
   hNuMu->SetBinContent(44,868);
   hNuMu->SetBinContent(45,1036);
   hNuMu->SetBinContent(46,1015);
   hNuMu->SetBinContent(47,898);
   hNuMu->SetBinContent(48,755);
   hNuMu->SetBinContent(49,921);
   hNuMu->SetBinContent(50,993);
   hNuMu->SetBinContent(51,764);
   hNuMu->SetBinContent(52,693);
   hNuMu->SetBinContent(53,544);
   hNuMu->SetBinContent(54,530);
   hNuMu->SetBinContent(55,648);
   hNuMu->SetBinContent(56,514);
   hNuMu->SetBinContent(57,422);
   hNuMu->SetBinContent(58,484);
   hNuMu->SetBinContent(59,311);
   hNuMu->SetBinContent(60,371);
   hNuMu->SetBinContent(61,369);
   hNuMu->SetBinContent(62,303);
   hNuMu->SetBinContent(63,265);
   hNuMu->SetBinContent(64,248);
   hNuMu->SetBinContent(65,229);
   hNuMu->SetBinContent(66,178);
   hNuMu->SetBinContent(67,162);
   hNuMu->SetBinContent(68,153);
   hNuMu->SetBinContent(69,129);
   hNuMu->SetBinContent(70,158);
   hNuMu->SetBinContent(71,148);
   hNuMu->SetBinContent(72,102);
   hNuMu->SetBinContent(73,45);
   hNuMu->SetBinContent(74,99);
   hNuMu->SetBinContent(75,41);
   hNuMu->SetBinContent(76,40);
   hNuMu->SetBinContent(77,59);
   hNuMu->SetBinContent(78,44);
   hNuMu->SetBinContent(79,25);
   hNuMu->SetBinContent(80,9);
   hNuMu->SetBinContent(81,15);
   hNuMu->SetBinContent(82,14);
   hNuMu->SetBinContent(83,2);
   hNuMu->SetBinContent(84,17);
   hNuMu->SetBinContent(85,12);
   hNuMu->SetBinContent(86,8);
   hNuMu->SetBinContent(87,17);
   hNuMu->SetBinContent(88,1);
   hNuMu->SetBinContent(89,1);
   hNuMu->SetBinContent(90,18);
   hNuMu->SetBinContent(91,1);
   hNuMu->SetEntries(256328);
   hNuMu->SetDirectory(0);
hNuMu->SetTitle("");
   hNuMu->SetLineWidth(2);
   hNuMu->SetMarkerStyle(0);
   hNuMu->GetXaxis()->SetTitle("Neutrino energy/GeV");
   hNuMu->GetXaxis()->SetNdivisions(506);
   hNuMu->GetXaxis()->SetLabelFont(42);
//hNuMu->GetXaxis()->SetRangeUser(0,60);
   hNuMu->GetXaxis()->SetLabelSize(0.05);
   hNuMu->GetXaxis()->SetTitleSize(0.08);
   hNuMu->GetXaxis()->SetTitleOffset(0.8);
   hNuMu->GetXaxis()->SetTitleFont(42);
   hNuMu->GetYaxis()->SetNdivisions(506);
   hNuMu->GetYaxis()->SetLabelFont(42);
   hNuMu->GetYaxis()->SetLabelSize(0.05);
//hNuMu->GetYaxis()->SetRangeUser(0.5,8e4);
hNuMu->GetYaxis()->SetTitle("N^{o} CC events/arb. units");
   hNuMu->GetYaxis()->SetTitleSize(0.08);
   hNuMu->GetYaxis()->SetTitleOffset(0.8);
   hNuMu->GetYaxis()->SetTitleFont(42);
   hNuMu->GetZaxis()->SetLabelFont(42);
   hNuMu->GetZaxis()->SetLabelSize(0.05);
   hNuMu->GetZaxis()->SetTitleSize(0.08);
   hNuMu->GetZaxis()->SetTitleOffset(0.9);
   hNuMu->GetZaxis()->SetTitleFont(42);
   hNuMu->Draw("");
   
   TPaveText *pt = new TPaveText(0.01,0.9390678,0.71,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   TText *text = pt->AddText("mc[thevt.neumc].p4neu[3] {mc[thevt.neumc].inu==14&&mc[thevt.neumc].iaction==1}");
   pt->Draw();
   
   TH1 *hNuMuBar = new TH1F("hNuMuBar","mc[thevt.neumc].p4neu[3] {mc[thevt.neumc].inu==-14&&mc[thevt.neumc].iaction==1}",100,0,116);
   hNuMuBar->SetBinContent(1,56);
   hNuMuBar->SetBinContent(2,305);
   hNuMuBar->SetBinContent(3,716);
   hNuMuBar->SetBinContent(4,1033);
   hNuMuBar->SetBinContent(5,1115);
   hNuMuBar->SetBinContent(6,1290);
   hNuMuBar->SetBinContent(7,1366);
   hNuMuBar->SetBinContent(8,1205);
   hNuMuBar->SetBinContent(9,1268);
   hNuMuBar->SetBinContent(10,1043);
   hNuMuBar->SetBinContent(11,1032);
   hNuMuBar->SetBinContent(12,1026);
   hNuMuBar->SetBinContent(13,938);
   hNuMuBar->SetBinContent(14,872);
   hNuMuBar->SetBinContent(15,747);
   hNuMuBar->SetBinContent(16,684);
   hNuMuBar->SetBinContent(17,629);
   hNuMuBar->SetBinContent(18,578);
   hNuMuBar->SetBinContent(19,545);
   hNuMuBar->SetBinContent(20,447);
   hNuMuBar->SetBinContent(21,465);
   hNuMuBar->SetBinContent(22,371);
   hNuMuBar->SetBinContent(23,309);
   hNuMuBar->SetBinContent(24,300);
   hNuMuBar->SetBinContent(25,254);
   hNuMuBar->SetBinContent(26,281);
   hNuMuBar->SetBinContent(27,279);
   hNuMuBar->SetBinContent(28,153);
   hNuMuBar->SetBinContent(29,205);
   hNuMuBar->SetBinContent(30,184);
   hNuMuBar->SetBinContent(31,168);
   hNuMuBar->SetBinContent(32,186);
   hNuMuBar->SetBinContent(33,188);
   hNuMuBar->SetBinContent(34,77);
   hNuMuBar->SetBinContent(35,94);
   hNuMuBar->SetBinContent(36,110);
   hNuMuBar->SetBinContent(37,90);
   hNuMuBar->SetBinContent(38,74);
   hNuMuBar->SetBinContent(39,63);
   hNuMuBar->SetBinContent(40,86);
   hNuMuBar->SetBinContent(41,19);
   hNuMuBar->SetBinContent(42,42);
   hNuMuBar->SetBinContent(43,54);
   hNuMuBar->SetBinContent(44,27);
   hNuMuBar->SetBinContent(45,41);
   hNuMuBar->SetBinContent(46,69);
   hNuMuBar->SetBinContent(47,32);
   hNuMuBar->SetBinContent(48,42);
   hNuMuBar->SetBinContent(49,34);
   hNuMuBar->SetBinContent(50,11);
   hNuMuBar->SetBinContent(51,32);
   hNuMuBar->SetBinContent(52,24);
   hNuMuBar->SetBinContent(53,8);
   hNuMuBar->SetBinContent(54,3);
   hNuMuBar->SetBinContent(55,33);
   hNuMuBar->SetBinContent(56,14);
   hNuMuBar->SetBinContent(57,21);
   hNuMuBar->SetBinContent(58,5);
   hNuMuBar->SetBinContent(59,6);
   hNuMuBar->SetBinContent(60,24);
   hNuMuBar->SetBinContent(61,1);
   hNuMuBar->SetBinContent(64,2);
   hNuMuBar->SetBinContent(66,1);
   hNuMuBar->SetBinContent(69,1);
   hNuMuBar->SetBinContent(70,1);
   hNuMuBar->SetBinContent(73,3);
   hNuMuBar->SetEntries(21382);
   hNuMuBar->SetDirectory(0);
   hNuMuBar->SetLineColor(2);
   hNuMuBar->SetLineWidth(2);
   hNuMuBar->SetMarkerStyle(0);
   hNuMuBar->GetXaxis()->SetTitle("mc[thevt.neumc].p4neu[3]");
   hNuMuBar->GetXaxis()->SetNdivisions(506);
   hNuMuBar->GetXaxis()->SetLabelFont(42);
   hNuMuBar->GetXaxis()->SetLabelSize(0.05);
   hNuMuBar->GetXaxis()->SetTitleSize(0.08);
   hNuMuBar->GetXaxis()->SetTitleOffset(0.9);
   hNuMuBar->GetXaxis()->SetTitleFont(42);
   hNuMuBar->GetYaxis()->SetNdivisions(506);
   hNuMuBar->GetYaxis()->SetLabelFont(42);
   hNuMuBar->GetYaxis()->SetLabelSize(0.05);
   hNuMuBar->GetYaxis()->SetTitleSize(0.08);
   hNuMuBar->GetYaxis()->SetTitleOffset(0.9);
   hNuMuBar->GetYaxis()->SetTitleFont(42);
   hNuMuBar->GetZaxis()->SetLabelFont(42);
   hNuMuBar->GetZaxis()->SetLabelSize(0.05);
   hNuMuBar->GetZaxis()->SetTitleSize(0.08);
   hNuMuBar->GetZaxis()->SetTitleOffset(0.9);
   hNuMuBar->GetZaxis()->SetTitleFont(42);
   hNuMuBar->Draw("same");
   
   TH1 *hNuE = new TH1F("hNuE","mc[thevt.neumc].p4neu[3] {mc[thevt.neumc].inu==12&&mc[thevt.neumc].iaction==1}",100,0,116);
   hNuE->SetBinContent(1,28);
   hNuE->SetBinContent(2,131);
   hNuE->SetBinContent(3,231);
   hNuE->SetBinContent(4,284);
   hNuE->SetBinContent(5,211);
   hNuE->SetBinContent(6,162);
   hNuE->SetBinContent(7,89);
   hNuE->SetBinContent(8,83);
   hNuE->SetBinContent(9,108);
   hNuE->SetBinContent(10,91);
   hNuE->SetBinContent(11,65);
   hNuE->SetBinContent(12,97);
   hNuE->SetBinContent(13,63);
   hNuE->SetBinContent(14,78);
   hNuE->SetBinContent(15,47);
   hNuE->SetBinContent(16,70);
   hNuE->SetBinContent(17,54);
   hNuE->SetBinContent(18,81);
   hNuE->SetBinContent(19,71);
   hNuE->SetBinContent(20,52);
   hNuE->SetBinContent(21,77);
   hNuE->SetBinContent(22,45);
   hNuE->SetBinContent(23,48);
   hNuE->SetBinContent(24,55);
   hNuE->SetBinContent(25,37);
   hNuE->SetBinContent(26,39);
   hNuE->SetBinContent(27,49);
   hNuE->SetBinContent(28,23);
   hNuE->SetBinContent(29,28);
   hNuE->SetBinContent(30,31);
   hNuE->SetBinContent(31,12);
   hNuE->SetBinContent(32,28);
   hNuE->SetBinContent(33,30);
   hNuE->SetBinContent(34,19);
   hNuE->SetBinContent(35,14);
   hNuE->SetBinContent(36,5);
   hNuE->SetBinContent(37,15);
   hNuE->SetBinContent(38,21);
   hNuE->SetBinContent(39,21);
   hNuE->SetBinContent(40,6);
   hNuE->SetBinContent(41,7);
   hNuE->SetBinContent(42,14);
   hNuE->SetBinContent(43,6);
   hNuE->SetBinContent(44,9);
   hNuE->SetBinContent(45,16);
   hNuE->SetBinContent(46,6);
   hNuE->SetBinContent(47,1);
   hNuE->SetBinContent(48,4);
   hNuE->SetBinContent(49,3);
   hNuE->SetBinContent(50,3);
   hNuE->SetBinContent(51,2);
   hNuE->SetBinContent(52,2);
   hNuE->SetBinContent(53,2);
   hNuE->SetBinContent(54,1);
   hNuE->SetBinContent(55,12);
   hNuE->SetBinContent(56,2);
   hNuE->SetBinContent(57,1);
   hNuE->SetBinContent(58,1);
   hNuE->SetBinContent(60,2);
   hNuE->SetEntries(2793);
   hNuE->SetDirectory(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#009900");
   hNuE->SetLineColor(ci);
   hNuE->SetLineWidth(2);
   hNuE->SetMarkerStyle(0);
   hNuE->GetXaxis()->SetTitle("mc[thevt.neumc].p4neu[3]");
   hNuE->GetXaxis()->SetNdivisions(506);
   hNuE->GetXaxis()->SetLabelFont(42);
   hNuE->GetXaxis()->SetLabelSize(0.05);
   hNuE->GetXaxis()->SetTitleSize(0.08);
   hNuE->GetXaxis()->SetTitleOffset(0.9);
   hNuE->GetXaxis()->SetTitleFont(42);
   hNuE->GetYaxis()->SetNdivisions(506);
   hNuE->GetYaxis()->SetLabelFont(42);
   hNuE->GetYaxis()->SetLabelSize(0.05);
   hNuE->GetYaxis()->SetTitleSize(0.08);
   hNuE->GetYaxis()->SetTitleOffset(0.9);
   hNuE->GetYaxis()->SetTitleFont(42);
   hNuE->GetZaxis()->SetLabelFont(42);
   hNuE->GetZaxis()->SetLabelSize(0.05);
   hNuE->GetZaxis()->SetTitleSize(0.08);
   hNuE->GetZaxis()->SetTitleOffset(0.9);
   hNuE->GetZaxis()->SetTitleFont(42);
   hNuE->Draw("same");
   
   TH1 *hNuEBar = new TH1F("hNuEBar","mc[thevt.neumc].p4neu[3] {mc[thevt.neumc].inu==-12&&mc[thevt.neumc].iaction==1}",100,0,116);
   hNuEBar->SetBinContent(2,3);
   hNuEBar->SetBinContent(3,8);
   hNuEBar->SetBinContent(4,3);
   hNuEBar->SetBinContent(5,7);
   hNuEBar->SetBinContent(6,12);
   hNuEBar->SetBinContent(7,29);
   hNuEBar->SetBinContent(8,15);
   hNuEBar->SetBinContent(9,10);
   hNuEBar->SetBinContent(10,17);
   hNuEBar->SetBinContent(11,12);
   hNuEBar->SetBinContent(12,14);
   hNuEBar->SetBinContent(13,10);
   hNuEBar->SetBinContent(14,13);
   hNuEBar->SetBinContent(15,14);
   hNuEBar->SetBinContent(16,29);
   hNuEBar->SetBinContent(17,12);
   hNuEBar->SetBinContent(18,4);
   hNuEBar->SetBinContent(19,10);
   hNuEBar->SetBinContent(20,4);
   hNuEBar->SetBinContent(21,27);
   hNuEBar->SetBinContent(22,6);
   hNuEBar->SetBinContent(23,10);
   hNuEBar->SetBinContent(24,9);
   hNuEBar->SetBinContent(25,14);
   hNuEBar->SetBinContent(26,5);
   hNuEBar->SetBinContent(28,6);
   hNuEBar->SetBinContent(29,6);
   hNuEBar->SetBinContent(30,3);
   hNuEBar->SetBinContent(31,4);
   hNuEBar->SetBinContent(32,1);
   hNuEBar->SetBinContent(33,1);
   hNuEBar->SetBinContent(34,3);
   hNuEBar->SetBinContent(35,6);
   hNuEBar->SetBinContent(36,2);
   hNuEBar->SetBinContent(37,3);
   hNuEBar->SetBinContent(38,13);
   hNuEBar->SetBinContent(39,2);
   hNuEBar->SetBinContent(41,1);
   hNuEBar->SetBinContent(43,1);
   hNuEBar->SetBinContent(44,1);
   hNuEBar->SetBinContent(48,1);
   hNuEBar->SetBinContent(49,2);
   hNuEBar->SetBinContent(50,1);
   hNuEBar->SetEntries(354);
   hNuEBar->SetDirectory(0);

   ci = TColor::GetColor("#cc6600");
   hNuEBar->SetLineColor(ci);
   hNuEBar->SetLineWidth(2);
   hNuEBar->SetMarkerStyle(0);
   hNuEBar->GetXaxis()->SetTitle("mc[thevt.neumc].p4neu[3]");
   hNuEBar->GetXaxis()->SetNdivisions(506);
   hNuEBar->GetXaxis()->SetLabelFont(42);
   hNuEBar->GetXaxis()->SetLabelSize(0.05);
   hNuEBar->GetXaxis()->SetTitleSize(0.08);
   hNuEBar->GetXaxis()->SetTitleOffset(0.9);
   hNuEBar->GetXaxis()->SetTitleFont(42);
   hNuEBar->GetYaxis()->SetNdivisions(506);
   hNuEBar->GetYaxis()->SetLabelFont(42);
   hNuEBar->GetYaxis()->SetLabelSize(0.05);
   hNuEBar->GetYaxis()->SetTitleSize(0.08);
   hNuEBar->GetYaxis()->SetTitleOffset(0.9);
   hNuEBar->GetYaxis()->SetTitleFont(42);
   hNuEBar->GetZaxis()->SetLabelFont(42);
   hNuEBar->GetZaxis()->SetLabelSize(0.05);
   hNuEBar->GetZaxis()->SetTitleSize(0.08);
   hNuEBar->GetZaxis()->SetTitleOffset(0.9);
   hNuEBar->GetZaxis()->SetTitleFont(42);
   hNuEBar->Draw("same");

TLegend leg1(0.5,0.6,0.7,0.85);
leg1.SetLineWidth(0);
leg1.SetBorderSize(0);
leg1.SetFillStyle(0);
leg1.AddEntry("hNuMu","#nu_{#mu}","l");
leg1.AddEntry("hNuMuBar","#bar{#nu}_{#mu}","l");
leg1.Draw();
TLegend leg2(0.7,0.6,0.9,0.85);
leg2.SetLineWidth(0);
leg2.SetBorderSize(0);
leg2.SetFillStyle(0);
leg2.AddEntry("hNuE","#nu_{e}","l");
leg2.AddEntry("hNuEBar","#bar{#nu}_{e}","l");
leg2.Draw();

   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}

